Source-Channel Diversity for Parallel Channels

We consider transmitting a source across a pair of independent, non-ergodic channels with random states (e.g., slow fading channels) so as to minimize the average distortion. The general problem is unsolved. Hence, we focus on comparing two commonly used source and channel encoding systems which correspond to exploiting diversity either at the physical layer through parallel channel coding or at the application layer through multiple description source coding. For on-off channel models, source coding diversity offers better performance. For channels with a continuous range of reception quality, we show the reverse is true. Specifically, we introduce a new figure of merit called the distortion exponent which measures how fast the average distortion decays with SNR. For continuous-state models such as additive white Gaussian noise channels with multiplicative Rayleigh fading, optimal channel coding diversity at the physical layer is more efficient than source coding diversity at the application layer in that the former achieves a better distortion exponent. Finally, we consider a third decoding architecture: multiple description encoding with a joint source-channel decoding. We show that this architecture achieves the same distortion exponent as systems with optimal channel coding diversity for continuous-state channels, and maintains the the advantages of multiple description systems for on-off channels. Thus, the multiple description system with joint decoding achieves the best performance, from among the three architectures considered, on both continuous-state and on-off channels.

==> figs/onoff/figs.m <==
%% parameters
epsilon = [1e-4; 1e-3; 1e-2; 1e-1];
SNRdb = 0:2.5:60;
SNR = 10.^(SNRdb/10);

%% single channel
d_sc = zeros(length(epsilon),length(SNR));
for i=1:length(SNR),
    d_sc(:,i) = (1-epsilon)*(1+SNR(i))^(-2) + epsilon;
end;

clf;
plot(SNRdb,10*log10(d_sc),'-');
axis([0 60 -60 0]);
xlabel('SNR (dB)');
ylabel('Average Distortion (dB)');
grid;
latexfig;
%print -depsc single-channel-onoff.eps

%% parallel channel coding
f1 = zeros(length(epsilon),length(SNR));
f2 = zeros(length(epsilon),length(SNR));
for i=1:length(SNR),
    f2(:,i) = (1-epsilon).^2 * (1+SNR(i)/2)^(-4) + (1-(1-epsilon).^2);
    f1(:,i) = epsilon.^2 + (1-epsilon.^2) * (1+SNR(i)/2)^(-2);
end;

clf;
plot(SNRdb,10*log10(f1(3,:)),'k-');
hold on;
plot(SNRdb,10*log10(f2(3,:)),'k--');
hold off;
axis([0 60 -60 0]);
xlabel('SNR (dB)');
ylabel('Average Distortion (dB)');
latexfig;
print -depsc parallel-onoff.eps

d_par = zeros(length(epsilon),length(SNR));
for i=1:length(epsilon),
    for j=1:length(SNR),
	if (f1(i,j) < f2(i,j)),
	   d_par(i,j) = f1(i,j);
	else
           d_par(i,j) = f2(i,j);
	end;
    end;
end;

clf;
plot(SNRdb,10*log10(d_par),'-');
axis([0 60 -60 0]);
xlabel('SNR (dB)');
ylabel('Average Distortion (dB)');
grid;
%print -depsc parallel-min-onoff.eps



%% multiple descriptions
alpha = zeros(length(epsilon),length(SNR));
d_md = zeros(length(epsilon),length(SNR));
for i=1:length(epsilon),
    for j=1:length(SNR),
	% allocate decay rate between central & side descriptions
        e = epsilon(i);
        a = (1+SNR(j)/2);
	alpha(i,j) = log((1-e)/e/4)/log(a)/4; % beta = 1
	
	% test boundardy at alpha = 0, d_sd tests boundary at alpha = 11
        if (alpha(i,j) > 1) | (alpha(i,j) < 0),
	  alpha(i,j) = 0;
	end;

	% compute average distortion
        d_md(i,j) = e^2 + 2*e*(1-e)*a^(2*(alpha(i,j)-1)) + (1/2)*(1-e)^2* ...
	    a^(-2*(1+alpha(i,j)));
	d_sd = (1-(1-e)^2)+(1-e)^2*a^(-4);
	if (d_sd < d_md(i,j)),
	  d_md(i,j) = d_sd;
	end;
    end;
end;
clf;
plot(SNRdb,10*log10(d_md),'-');
axis([0 60 -60 0]);
xlabel('SNR (dB)');
ylabel('Average Distortion (dB)');
grid;
%print -depsc md-onoff.eps

%% lower bound based upon knowledge of channel state at transmitter
d_txcsi = zeros(length(epsilon),length(SNR));
alpha_txcsi = zeros(length(epsilon),length(SNR));
for i=1:length(epsilon),
    for j=1:length(SNR),
      beta = 1;
      a = fminbnd('d_txcsi_a',0,1,[],epsilon(i),SNR(j),beta);
      alpha_txcsi(i,j) = a;
      d_txcsi(i,j) = d_txcsi_a(a,epsilon(i),SNR(j),beta);
    end;
end;

for i=1:length(epsilon);
    subplot(2,2,length(epsilon)-i+1);
    % top-to-bottom
    plot(SNRdb,10*log10(d_sc(i,:)),'k.');
    axis([0 60 -60 0]);
    hold on;
    plot(SNRdb,10*log10(d_par(i,:)),'k--');
    axis([0 60 -60 0]);
    plot(SNRdb,10*log10(d_md(i,:)),'k-');
    axis([0 60 -60 0]);
    % uncomment to include lower bound in green
    plot(SNRdb,10*log10(d_txcsi(i,:)),'g-');
    axis([0 60 -100 0]);
    hold off;
    xlabel('SNR (dB)');
    ylabel('Average Distortion (dB)');
    grid;
    title(['\epsilon=10^{',num2str(log10(epsilon(i))),'}']);
    latexfiglines;
end;
%print -depsc compare-onoff.eps

